Reactive Bottom-Up Testing

Modern computing systems remain rife with software vulnerabilities. Engineers apply many means to detect them, of which dynamic testing is one of the most common and effective. However, most dynamic testing techniques follow a top-down paradigm, and struggle to reach and exercise functions deep within the call graph. While recent works have proposed Bottom-Up approaches to address these limitations, they face challenges with false positives and generating valid inputs that adhere to the context of the entire program. In this work, we introduce a new paradigm that we call Reactive Bottom-Up Testing. Our insight is that function-level testing is necessary but not sufficient for the validation of vulnerabilities in functions. What we need is a systematic approach that not only tests functions in isolation but also validates their behavior within the broader program context, ensuring that detected vulnerabilities are both reachable and triggerable. We develop a three-stage bottom-up testing scheme: (1) identify likely-vulnerable functions and generate type- and context-aware harnesses; (2) fuzz to find crashes and extract input constraints via symbolic execution; (3) verify crashes by combining constraints to remove false positives. We implemented an automated prototype, which we call Griller. We evaluated Griller in a controlled setting using a benchmark of 48 known vulnerabilities across 5 open-source projects, where we successfully detected 28 known vulnerabilities. Additionally, we evaluated Griller on several real-world applications such as Pacman, and it discovered 6 previously unknown vulnerabilities. Our findings suggest that Reactive Bottom-Up Testing can significantly enhance the detection of vulnerabilities in complex systems, paving the way for more robust security practices.

==> code/globals_example.c <==
static const unsigned char v4prefix[16] =
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0xFF, 0xFF, 0, 0, 0, 0 };

int address_count = 0;
static char buf[MAX_ADDRESSES][INET6_ADDRSTRLEN];

int v4mapped(const unsigned char *address)
{
    return memcmp(address, |\encircle{$g_{3}$}| v4prefix, 12) == 0;
}

void format_addresses(
    |\encircle{$p_{1}$}| const unsigned char **addresses,
    |\encircle{$p_{2}$}| int len)
{
    for (int i = 0; i < len, i++) {
        const unsigned char * address = addresses[i];
        if ( |\encircle{$g_{1}$}| address_count >= MAX_ADDRESSES)
            address_count = 0;
        if (v4mapped(address)) {
            inet_ntop(AF_INET, address + 12, 
                |\encircle{$g_{2}$}| buf[address_count], INET6_ADDRSTRLEN);
            address_count++;
        }
    }
    return;
}

